One-vs-All Models for Asynchronous Training: An Empirical Analysis

Any given classification problem can be modeled using multi-class or One-vs-All (OVA) architecture. An OVA system consists of as many OVA models as the number of classes, providing the advantage of asynchrony, where each OVA model can be re-trained independent of other models. This is particularly advantageous in settings where scalable model training is a consideration (for instance in an industrial environment where multiple and frequent updates need to be made to the classification system). In this paper, we conduct empirical analysis on realizing independent updates to OVA models and its impact on the accuracy of the overall OVA system. Given that asynchronous updates lead to differences in training datasets for OVA models, we first define a metric to quantify the differences in datasets. Thereafter, using Natural Language Understanding as a task of interest, we estimate the impact of three factors: (i) number of classes, (ii) number of data points and, (iii) divergences in training datasets across OVA models; on the OVA system accuracy. Finally, we observe the accuracy impact of increased asynchrony in a Spoken Language Understanding system. We analyze the results and establish that the proposed metric correlates strongly with the model performances in both the experimental settings.

==> figures/plot_async.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

# Create some mock data
t = [0.01, 0.05, 0.10, 0.20, 0.30, 0.40] 
data1 = [0.06, 0.08, 0.11, 0.33, 0.95, 0.96] 
data2 = [10.90883287, 10.96519711, 11.00726036, 11.15819101, 11.16507148, 11.43821351]

fig, ax1 = plt.subplots()

color = 'tab:red'
ax1.set_xlabel('Proportion deleted from other datasets', fontsize=14)
ax1.set_ylabel('Absolute increase in error', color=color, fontsize=14)
ax1.plot(t, data1, '+-', color=color, label='Absolute degradation')
ax1.tick_params(axis='y', labelcolor=color)
plt.legend(loc='upper left', fontsize=14)

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color = 'tab:blue'
ax2.set_ylabel('Asynchrony metric', color=color, fontsize=14)  # we already handled the x-label with ax1
ax2.plot(t, data2, 'o-', color=color, label='Asynchrony metric')
ax2.tick_params(axis='y', labelcolor=color)
plt.legend(loc='lower right', fontsize=14)

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.savefig('async.png')
print(np.corrcoef(data1, data2))


==> figures/plot_class.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

# Create some mock data
t = [2, 4, 8, 16, 23] 
data1 = [0.0, .03, 0.1, 1.97, 3.5] 
data2 = [45.3, 81.3, 164.1, 335.5, 700.6] 

fig, ax1 = plt.subplots()

color = 'tab:red'
ax1.set_xlabel('Number of classes K', fontsize=14)
ax1.set_ylabel('Absolute increase in error', color=color, fontsize=14)
ax1.plot(t, data1, '+-', color=color, label='Absolute degradation')
ax1.tick_params(axis='y', labelcolor=color)
plt.legend(loc='upper left', fontsize=14)

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color = 'tab:blue'
ax2.set_ylabel('Asynchrony metric', color=color, fontsize=14)  # we already handled the x-label with ax1
ax2.plot(t, data2, 'o-', color=color, label='Asynchrony metric')
ax2.tick_params(axis='y', labelcolor=color)
plt.legend(loc='lower right', fontsize=14)

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.savefig('class.png')
print(np.corrcoef(data1, data2))


==> figures/plot_datapoints.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

# Create some mock data
t = [2, 3, 4, 5, 6] 
data1 = [2.7, 1.2, 1.1, 0.12, 0.07] 
data2 = [25.3, 23.4, 23.4, 14.3, 13.9]

fig, ax1 = plt.subplots()

color = 'tab:red'
ax1.set_xlabel('Number of datapoints', fontsize=14)
ax1.set_ylabel('Absolute increase in error', color=color, fontsize=14)
ax1.plot(t, data1, '+-', color=color, label='Absolute degradation')
ax1.tick_params(axis='y', labelcolor=color)
plt.legend(loc='lower left', fontsize=14)

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color = 'tab:blue'
ax2.set_ylabel('Asynchrony metric', color=color, fontsize=14)  # we already handled the x-label with ax1
ax2.plot(t, data2, 'o-', color=color, label='Asynchrony metric')
ax2.tick_params(axis='y', labelcolor=color)
plt.legend(loc='upper right', fontsize=14)

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.savefig('datapoints.png')
print(np.corrcoef(data1, data2))


==> figures/plot_semer.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

# Create some mock data
t = [1, 2, 4, 6, 8] 
data1 = [0.92 ,1.34, 1.53, 3.61, 3.77] 
data2 = [21.90883287, 21.90519711, 22.10726036, 22.15819101, 22.16507148]

fig, ax1 = plt.subplots()

color = 'tab:red'
ax1.set_xlabel('Staleness of data obtained from other domains', fontsize=14)
ax1.set_ylabel('Relative degradation in SemER', color=color, fontsize=14)
ax1.plot(t, data1, '+-', color=color, label='Relative degradation')
ax1.tick_params(axis='y', labelcolor=color)
plt.legend(loc='upper left', fontsize=14)

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color = 'tab:blue'
ax2.set_ylabel('Asynchrony metric', color=color, fontsize=14)  # we already handled the x-label with ax1
ax2.plot(t, data2, 'o-', color=color, label='Asynchrony metric')
ax2.tick_params(axis='y', labelcolor=color)
plt.legend(loc='lower right', fontsize=14)

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.savefig('semer.png')
print(np.corrcoef(data1, data2))

